Incompressibility criteria for spun-normal surfaces

We give a simple sufficient condition for a spun-normal surface in an ideal triangulation to be incompressible, namely that it is a vertex surface with non-empty boundary which has a quadrilateral in each tetrahedron. While this condition is far from being necessary, it is powerful enough to give two new results: the existence of alternating knots with non-integer boundary slopes, and a proof of the Slope Conjecture for a large class of 2-fusion knots. While the condition and conclusion are purely topological, the proof uses the Culler-Shalen theory of essential surfaces arising from ideal points of the character variety, as reinterpreted by Thurston and Yoshida. The criterion itself comes from the work of Kabaya, which we place into the language of normal surface theory. This allows the criterion to be easily applied, and gives the framework for proving that the surface is incompressible. We also explore which spun-normal surfaces arise from ideal points of the deformation variety. In particular, we give an example where no vertex or fundamental surface arises in this way.

==> anc/10_79-certificate.tri <==
% Triangulation
L110079
geometric_solution  12.54029522
oriented_manifold
CS_unknown

1 0
    torus   0.000000000000   0.000000000000

14
   6   10    4   12 
 1302 2103 2103 3201
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.173034922752   0.563390083212

  11    8    2   13 
 3201 3120 0132 1230
   0    0    0    0 
  0  0  1 -1  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  1 -2  1  0  0 -1  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.740178637653   0.440832761209

  11    3   13    1 
 1230 1230 0213 0132
   0    0    0    0 
  0  0  1 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.711252972084   1.100182300872

   4   10    2   12 
 3120 0321 3012 1230
   0    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -2  0  2  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.325878405935   0.412514058705

   0    5    5    3 
 2103 3012 0132 3120
   0    0    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  2 -2  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.738673419637

   4   11    8    4 
 1230 1023 0321 0132
   0    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -2  2  0  0  0  0  0 -1  0  1 -2  0  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.738673419637

  10    0    8    9 
 0132 2031 2103 3120
   0    0    0    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -2  2  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.776818366533   0.850365403905

   9    9    8   11 
 2031 2310 0132 1302
   0    0    0    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  2 -2  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.032546062865   0.885426724911

   6    1    5    7 
 2103 3120 0321 0132
   0    0    0    0 
  0 -1  1  0  1  0 -1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  2 -1  2  0 -2  0  0 -1  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.079271863165   0.660436960692

   6   10    7    7 
 3120 1230 1302 3201
   0    0    0    0 
  0  1  0 -1 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -2  0  0  2  0 -1  0  1  0  2 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.032546062865   0.885426724911

   6    0    9    3 
 0132 2103 3012 0321
   0    0    0    0 
  0  0 -1  1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -2  2  0  0 -1  1 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.259821362347   0.440832761209

   5    2    7    1 
 1023 3012 2031 2310
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.173034922752   0.563390083212

   3    0   13   13 
 3012 2310 0132 3012
   0    0    0    0 
  0  0 -1  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1 -2  0  2  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.041457854377   1.127875048232

   1    2   12   12 
 3012 0213 1230 0132
   0    0    0    0 
  0 -1  0  1  1  0  0 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  2  0  0 -2  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.041457854377   1.127875048232



==> anc/2fusion-certificate.tri <==
% Triangulation
2fusion-link
geometric_solution  7.32772475
oriented_manifold
CS_unknown

3 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

8
   3    1    1    1 
 0213 0213 0132 0321
   0    2    2    2 
  0 -1  0  1  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  2  1 -3  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.200000000000   0.600000000000

   2    0    0    0 
 0132 0321 0213 0132
   0    2    2    2 
  0 -1  1  0 -1  0  0  1  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  3 -2 -1  1  0 -1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   1.500000000000

   1    5    7    4 
 0132 1230 0213 1023
   2    2    2    2 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   1.000000000000

   0    6    4    5 
 0213 3120 2103 3120
   2    2    2    2 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.000000000000   1.000000000000

   3    4    4    2 
 2103 1230 3012 1023
   2    2    2    2 
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.800000000000   0.400000000000

   3    5    2    5 
 3120 1302 3012 2031
   2    2    2    2 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.000000000000   0.500000000000

   7    3    7    7 
 2103 3120 0132 3120
   2    1    2    2 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.400000000000   0.800000000000

   6    2    6    6 
 3120 0213 2103 0132
   2    1    2    2 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0 -1  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.600000000000   0.800000000000



==> anc/6_3-canon.tri <==
% Triangulation
L106003
geometric_solution  5.69302109
oriented_manifold
CS_unknown

1 0
    torus   0.000000000000  -0.000000000000

6
   3    5    1    4 
 0213 2310 0132 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.232785615938   0.641390745871

   3    2    3    0 
 2031 0321 0213 0132
   0    0    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0 -1  0  1  0 -1  1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.158836098086   1.200142627283

   5    4    3    1 
 2103 0321 0132 0321
   0    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  2 -1  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.767214384062   0.641390745871

   0    1    1    2 
 0213 0213 1302 0132
   0    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  1 -2 -1  0  1  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.891621714024   0.818890683154

   5    5    0    2 
 0321 2103 0132 0321
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.841163901914   1.200142627283

   4    4    2    0 
 0321 2103 2103 3201
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.841163901914   1.200142627283


